Reinforcement Learning-based Token Pruning in Vision Transformers: A Markov Game Approach

Vision Transformers (ViTs) have computational costs scaling quadratically with the number of tokens, calling for effective token pruning policies. Most existing policies are handcrafted, lacking adaptivity to varying inputs. Moreover, they fail to consider the sequential nature of token pruning across multiple layers. In this work, for the first time (as far as we know), we exploit Reinforcement Learning (RL) to data-adaptively learn a pruning policy. Formulating token pruning as a sequential decision-making problem, we model it as a Markov Game and utilize Multi-Agent Proximal Policy Optimization (MAPPO) where each agent makes an individualized pruning decision for a single token. We also develop reward functions that enable simultaneous collaboration and competition of these agents to balance efficiency and accuracy. On the well-known ImageNet-1k dataset, our method improves the inference speed by up to 44% while incurring only a negligible accuracy drop of 0.4%. The source code is available at https://github.com/daashuai/rl4evit.

==> image/plot/baselines.py <==
import matplotlib.pyplot as plt
# Set global font size
plt.rcParams.update({
    'font.size': 20,       # General font size
    'axes.titlesize': 18,  # Title font size
    'axes.labelsize': 20,  # Axis labels font size
    'xtick.labelsize': 18, # X-tick labels font size
    'ytick.labelsize': 18, # Y-tick labels font size
    'legend.fontsize': 16  # Legend font size
})


# Data for DeiT-S as backbone
deit_s_speed = {
    "EViT": [1600, 1852, 2144, 2394],
    "Evo-ViT": [1440, 1655, 1927, 2016],
    "ToMe": [1537, 1746, 1934, 2154],
    "ATS": [1140, 1248, 1343, 1429],
    # "GTP": [1581, 1784, 2134, 2304],
    # "DyVit": [1478, 1700, 1980, 2217],
    "RL4EViT": [1550, 1642, 2041, 2287]
}

deit_s_accuracy = {
    "EViT": [79.2, 78.5, 76.8, 74.1],
    "Evo-ViT": [79.0, 77.4, 75.0, 72.1],
    "ToMe": [79.4, 79.2, 78.6, 78.1],
    "ATS": [79.5, 79.2, 78.6, 78.2],
    # "GTP": [79.5, 79.1, 78.3, 77.8],
    # "DyVit": [74.0, 67.4, 58.3, 51.7],
    "RL4EViT": [79.4, 79.2, 78.6, 78.1]
}

# Data for DeiT-B as backbone
deit_b_speed = {
    "EViT": [447, 513, 593, 685],
    "Evo-ViT": [430, 492, 570, 665],
    "ToMe": [435, 504, 584, 679],
    "ATS": [368, 408, 454, 520],
    # "GTP": [430, 530, 630, 730]
    "RL4EViT": [438, 510, 590, 690]
}

deit_b_accuracy = {
    "EViT": [81.7, 81.3, 80.5, 78.7],
    "Evo-ViT": [81.5, 80.9, 79.1, 75.8],
    "ToMe": [81.6, 81.2, 80.6, 79.5],
    "ATS": [81.8, 81.7, 81.4, 80.5],
    # "GTP": [82.0, 81.5, 81.0, 80.5]
    "RL4EViT": [81.7, 81.6, 81.4, 80.9]
}

# Plotting
fig, axes = plt.subplots(1, 2, figsize=(12, 6))

# Style dictionary
styles = {
    "EViT": ("blue", "o", "--",2.5),
    "Evo-ViT": ("green", "o", "--",2.5),
    "ToMe": ("magenta", "o", "--",2.5),
    "ATS": ("orange", "o", "--",2.5),
    # "GTP": ("crimson", "o", "--"),  # Last value is marker size
    # "DyVit": ("coral", "o", "--"),  # Last value is marker size
    "RL4EViT": ("red", "*", "-",3.5, 12)  # Last value is marker size
}

# Subplot 1: DeiT-S as backbone
ax = axes[0]
for key in deit_s_speed:
    marker_size = styles[key][4] if len(styles[key]) > 4 else 6  # Default marker size
    ax.plot(deit_s_speed[key], deit_s_accuracy[key], 
            label=key, color=styles[key][0], marker=styles[key][1], 
            linestyle=styles[key][2], linewidth=styles[key][3], markersize=marker_size)
ax.set_title("(a) DeiT-S")
ax.set_xlabel("Inference speed (image/second)")
ax.set_ylabel("Top-1 accuracy (%)")
ax.legend()
# Add customized grid
ax.grid(True, linestyle='--', linewidth=0.5, color='gray', alpha=0.7)
# Add title below the plot
# fig.text(0.25, 0.00, "(a) DeiT-S as backbone", ha='center', fontsize=20)

# Subplot 2: DeiT-B as backbone
ax = axes[1]
for key in deit_b_speed:
    marker_size = styles[key][4] if len(styles[key]) > 4 else 6  # Default marker size
    ax.plot(deit_b_speed[key], deit_b_accuracy[key], 
            label=key, color=styles[key][0], marker=styles[key][1], 
            linestyle=styles[key][2], linewidth=styles[key][3], markersize=marker_size)
ax.set_title("(b) DeiT-B")
ax.set_xlabel("Inference speed (image/second)")
ax.set_ylabel("Top-1 accuracy (%)")
ax.legend()
# Add customized grid
ax.grid(True, linestyle='--', linewidth=0.5, color='gray', alpha=0.7)
# Add title below the plot
# fig.text(0.75, 0.00, "(b) DeiT-B as backbone", ha='center', fontsize=20)

# Adjust layout
plt.tight_layout()
plt.show()



==> image/plot/finetune.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
gfLOPs = [11.6, 10.8, 2.6, 2.1]
acc_without_ft = [81.4, 81.3, 78.6, 76.8]
acc_with_ft = [81.7, 81.6, 79.1, 77.3]
increase_list = [0.53, 0.47, 0.28, 0.27]

plt.rcParams.update({
    'font.size': 24,       # General font size
    'axes.titlesize': 24,  # Title font size
    'axes.labelsize': 24,  # Axis labels font size
    'xtick.labelsize': 24, # X-tick labels font size
    'ytick.labelsize': 24, # Y-tick labels font size
    'legend.fontsize': 24  # Legend font size
})


# Plotting
fig, ax = plt.subplots(figsize=(14, 8))
bar_width = 0.35
x = np.arange(len(gfLOPs))

# Bars
bars1 = ax.bar(x, acc_without_ft, bar_width, label="Without Fine-Tuning", color="lightblue", edgecolor='black')
bars2 = ax.bar(x + bar_width, acc_with_ft, bar_width, label="With Fine-Tuning", color="orange", edgecolor='black')

# Annotations
for i, increase in enumerate(increase_list):
    ax.text(
        x[i] + bar_width, acc_with_ft[i] + 0.05,
        f"+{increase:.2f}",
        ha="center", va="bottom", fontsize=16, color="green"
    )

# Labels, Title, Legend
# ax.set_title("Impact of Fine-Tuning on Top-1 Accuracy", fontsize=22)
ax.set_xticks(x + bar_width / 2)
ax.set_xticklabels([f"{g}" for g in gfLOPs])
ax.set_xlabel("GFLOPs", fontsize=20)
ax.set_ylabel("Top-1 Accuracy (%)", fontsize=20)
ax.set_ylim(75, 83)
ax.legend()

# Grid and Layout
ax.grid(axis='y', linestyle='--', alpha=0.7)
plt.tight_layout()
plt.show()


==> image/plot/keep_ratio.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams.update({
    'font.size': 24,       # General font size
    'axes.titlesize': 24,  # Title font size
    'axes.labelsize': 24,  # Axis labels font size
    'xtick.labelsize': 24, # X-tick labels font size
    'ytick.labelsize': 24, # Y-tick labels font size
    'legend.fontsize': 24  # Legend font size
})



x = [100, 95, 90, 85, 80, 75, 70, 65, 60, 55, 50, 45, 40, 35]
y = [225, 220, 215, 210, 200, 190, 175, 168, 161, 142, 131, 120, 105, 94]

y_ratio = list(np.array(y)/225)
y_single = list(np.array(y)/0.096)

x_ticks = x
fig, ax1 = plt.subplots(figsize=(14, 8))
ax1.bar(x, y_single, color='lightblue', width=2.5, label='Test')
ax1.set_xticks(x_ticks)
ax1.set_ylim(900, 2600)

# Add grid background for ax1
ax1.grid(axis='y', linestyle='--', color='gray', alpha=0.7)

ax2 = ax1.twinx()
ax2.plot(x, y_ratio, color='orange', marker='o', linewidth=3, label='debug')
ax2.set_ylim(0,1.1)
# Add grid background for ax2 (optional)
ax2.grid(axis='x', linestyle=':', color='gray', alpha=0.7)
plt.gca().invert_xaxis()

ax1.set_xlabel(r'($\alpha$ / $\beta$) * 100 ')
ax1.set_ylabel('Keep Num') 
ax2.set_ylabel('Keep Ratio' )
# plt.title('The Influence of different $\alpha / \beta$')
# plt.savefig('../keep_ratio.pdf', transparent=True)
plt.show()


==> image/plot/random_policy.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams.update({
    'font.size': 24,       # General font size
    'axes.titlesize': 24,  # Title font size
    'axes.labelsize': 24,  # Axis labels font size
    'xtick.labelsize': 24, # X-tick labels font size
    'ytick.labelsize': 24, # Y-tick labels font size
    'legend.fontsize': 24  # Legend font size
})


# Generate some sample data
# x = [0.05, 0.10, 0.15, 0.20, 0.25, 0.30, 0.35, 0.40, 0.45, 0.50, 0.55, 0.60, 0.65,
#      0.70, 0.75, 0.80, 0.85, 0.90, 0.95]
x = [5, 10, 15, 20, 25, 30, 35, 40, 45,50, 55, 60, 65, 70, 75, 80, 85, 90, 95]
y_036_acc1 = [82.9460, 83.2640, 83.5320, 83.7240, 83.9140, 84.0540, 84.0320,
              83.9080, 83.6540, 83.1400, 82.8020, 82.4260, 82.1980, 82.0880,
              82.0100, 81.9440, 81.8980, 81.8520, 81.8480]
y_036_acc1 = list((np.array(y_036_acc1) - 81.8)*5.49)

y_036_acc1_optimal = list((np.array([84.2, 84.4, 84.1]) - 81.8)*5.49)
x_036_acc1_optimal = [25, 30, 35]

y_369_acc1 = [82.7700, 83.0360, 83.3360, 83.4960, 83.7440, 83.9140, 84.0220,
              84.0580, 84.0500, 84.0320, 83.8240, 83.4720, 83.0540,  82.6380,
              82.2820, 82.0760, 81.9540, 81.8660, 81.8360]
y_369_acc1 = list((np.array(y_369_acc1) - 81.8)*5.49)

y_6911_acc1 = [82.4820, 82.7420, 82.9240, 83.1240, 83.2920, 83.3980, 83.5280,
               83.6340, 83.8300, 83.9380, 84.0140, 84.0900, 84.0160, 83.9520,
               83.8240, 83.5940, 83.1860, 82.0640, 82.0320]
y_6911_acc1 = list((np.array(y_6911_acc1) - 81.8)*5.49)



y_036_acc5 = [97.1000, 97.4760, 97.8280, 98.0580, 98.2540, 98.4200, 98.3400, 
              98.1320, 97.7260, 97.2700, 96.8560, 96.3780, 96.1100, 95.9320, 
              95.8580, 95.7480, 95.6800, 95.6260, 95.6180]
y_036_acc5 = list((np.array(y_036_acc5) - 95.4)*5.49)

y_036_acc5_optimal = list((np.array([98.7300, 98.7560, 98.6400]) - 95.4)*5.49)
x_036_acc5_optimal = [25, 30, 35]

y_036_acc5_optimal = list((np.array([98.9, 99.3, 98.8]) - 95.4)*5.49)
x_036_acc5_optimal = [25, 30, 35]

y_369_acc5 = [96.8620, 97.1960, 97.5940, 97.7920, 98.0720, 98.2800, 98.3540,
              98.3960, 98.3400, 98.3120, 98.0400, 97.5920, 97.1300, 96.6200,
              96.2020, 95.9340, 95.7780, 95.6600, 95.6120]
y_369_acc5 = list((np.array(y_369_acc5) - 95.4)*5.49)

y_6911_acc5 = [96.4600, 96.8320, 97.0780, 97.3000, 97.4940, 97.6700, 97.7840,
               97.9260, 98.1740, 98.2620, 98.3300, 98.4320, 98.2800, 98.1900, 
               97.9960, 97.6680, 97.1940, 96.4960, 95.8460]
y_6911_acc5 = list((np.array(y_6911_acc5) - 95.4)*5.49)
# Set the y-axis limits and ticks
# plt.ylim(-1.2, 1.2)
# y_ticks = [-1,-0.75, -0.5, 0, 0.5,0.75, 1]
# plt.yticks(y_ticks)

x_ticks = [ 10,  20, 30, 40, 50, 60, 
     70,  80,  90 ]
# plt.xticks(x_ticks)

# Create the figure with two subplots
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 6))

# Plot the first subplot on the left
ax1.plot(x, y_036_acc1, label='[0,3,6] random', color='g')
ax1.plot(x_036_acc1_optimal, y_036_acc1_optimal, marker='x', label='[0,3,6] optimal', color='g')
ax1.plot(x, y_369_acc1, label='[3,6,9]')
ax1.plot(x, y_6911_acc1, label='[6,9,11]')
ax1.legend(loc='upper right', fontsize=8)
# ax1.set_title('ACC@1')
ax1.set_xlabel('token discard ratio in each layer(%)')
ax1.set_ylabel('ACC@1 misclassified samples reclassified correctly per hunderd')
ax1.set_xticks(x_ticks)
ax1.set_xticklabels([str(x) for x in x_ticks])

# Plot the second subplot on the right
ax2.plot(x, y_036_acc5, label='[0,3,6] random', color='g')
ax2.plot(x_036_acc5_optimal, y_036_acc5_optimal, marker='x', label='[0,3,6] optimal', color='g')
ax2.plot(x, y_369_acc5, label='[3,6,9]')
ax2.plot(x, y_6911_acc5, label='[6,9,11]')
ax2.legend(loc='upper right', fontsize=8)
# ax2.set_title('ACC@5')
ax2.set_xlabel('token discard ratio in each layer(%)')
ax2.set_ylabel('ACC@5 misclassified samples reclassified correctly per hunderd')
ax2.set_xticks(x_ticks)
ax2.set_xticklabels([str(x) for x in x_ticks])
# ax2.xticks(x_ticks)

# Adjust the spacing between subplots
plt.subplots_adjust(wspace=0.4)
# plt.gca().set_facecolor('none')
# plt.savefig('../random_policy_1.pdf', transparent=True)
plt.show()


==> image/plot/random_policy_rl4dvit.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams.update({
    'font.size': 24,       # General font size
    'axes.titlesize': 24,  # Title font size
    'axes.labelsize': 24,  # Axis labels font size
    'xtick.labelsize': 24, # X-tick labels font size
    'ytick.labelsize': 24, # Y-tick labels font size
    'legend.fontsize': 24  # Legend font size
})


# Generate some sample data
# x = [0.05, 0.10, 0.15, 0.20, 0.25, 0.30, 0.35, 0.40, 0.45, 0.50, 0.55, 0.60, 0.65,
#      0.70, 0.75, 0.80, 0.85, 0.90, 0.95]
x = [5, 10, 15, 20, 25, 30, 35, 40, 45,50, 55, 60, 65, 70, 75, 80, 85, 90, 95]
y_036_acc1 = [81.3960, 80.6880, 79.7920, 78.3320, 76.5520, 73.5500, 68.9820,
              61.4820, 50.4220, 37.1300, 24.2000, 14.5100, 8.4400, 4.7900,
              2.7280, 1.4800, 0.7080, 0.2720, 0.1480]


y_369_acc1 = [81.5160, 81.0240, 80.6140, 79.8120, 78.9440, 77.7480, 75.8360,
              73.3380, 69.6700, 64.5540, 56.5640, 45.7280, 32.9080,  20.200,
              10.7980, 4.7900, 1.7460, 0.4800, 0.1560]

y_6911_acc1 = [81.6840, 81.4600, 81.2820, 81.0360, 80.7340, 80.2500, 79.7680,
               79.0180, 78.3160, 77.2220, 75.5300, 73.3560, 70.0760, 65.3620,
               58.4420, 48.7880, 35.2940, 18.8700, 4.5220]



y_036_acc5 = [95.3420, 94.9560, 94.5020, 93.7220, 92.6540, 90.8200, 87.6300, 
              81.7920, 72.0880, 58.1400, 42.2380, 28.6400, 18.4420, 11.4580, 
              7.1440, 4.1140, 2.1460, 0.9880, 0.5880]

y_036_acc5_optimal = list((np.array([98.9, 99.3, 98.8]) - 95.4)*5.49)
x_036_acc5_optimal = [25, 30, 35]

y_369_acc5 = [95.3900, 95.1580, 94.8920, 94.4460, 93.9700, 93.2820, 92.1760,
              90.6280, 88.1040, 84.0080, 77.6560, 67.2180, 53.2400, 36.6660,
              21.5220, 10.7080, 4.4600, 1.5280, 0.6640]

y_6911_acc5 = [95.5140, 95.4600, 95.3140, 95.1500, 95.0420, 94.8260, 94.5080,
               94.1020, 93.5780, 92.8040, 91.7500, 90.2880, 87.8540, 84.0820, 
               78.2460, 68.7060, 53.4900, 32.0500, 9.3640]
# Set the y-axis limits and ticks
# plt.ylim(-1.2, 1.2)
# y_ticks = [-1,-0.75, -0.5, 0, 0.5,0.75, 1]
# plt.yticks(y_ticks)

x_ticks = [ 10,  20, 30, 40, 50, 60, 
     70,  80,  90 ]
# plt.xticks(x_ticks)

x_flops = [16, 15, 14, 13, 12, 11, 10]
y_acc1_random = [81.5160, 81.0240, 80.6140, 79.8120, 78.9440, 77.7480,75.8360]
y_acc1_optimal = [81.7680, 81.6700,81.6560,81.6380, 81.6180,81.3080,81.1360]

# Create the figure with two subplots
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 6))

# Plot the first subplot on the left
ax1.plot(x, y_036_acc1, label='[0,3,6] random', color='g')
# ax1.plot(x_036_acc1_optimal, y_036_acc1_optimal, marker='x', label='[0,3,6] optimal', color='g')
ax1.plot(x, y_369_acc1, label='[3,6,9]', color='b')
ax1.plot(x, y_6911_acc1, label='[6,9,11]', color='orange') 
ax1.legend(loc='upper right', fontsize=8)
# ax1.set_title('ACC@1')
ax1.set_xlabel('token discard ratio in each layer(%)')
ax1.set_ylabel('ACC@1')
ax1.set_xticks(x_ticks)
ax1.set_xticklabels([str(x) for x in x_ticks])

ax2.plot(x_flops, y_acc1_random, label='random', color='b')
ax2.plot(x_flops, y_acc1_optimal, label='rl-based', color='red')
ax2.legend(loc='upper right', fontsize=8)
ax2.set_ylim(75,83)
ax2.set_xlabel('GFLOPs')
ax2.set_ylabel('ACC@1')
# # Plot the second subplot on the right
# ax2.plot(x, y_036_acc5, label='[0,3,6] random', color='g')
# # ax2.plot(x_036_acc5_optimal, y_036_acc5_optimal, marker='x', label='[0,3,6] optimal', color='g')
# ax2.plot(x, y_369_acc5, label='[3,6,9]')
# ax2.plot(x, y_6911_acc5, label='[6,9,11]')
# ax2.legend(loc='upper right', fontsize=8)
# # ax2.set_title('ACC@5')
# ax2.set_xlabel('token discard ratio in each layer(%)')
# ax2.set_ylabel('ACC@5 misclassified samples reclassified correctly per hunderd')
# ax2.set_xticks(x_ticks)
# ax2.set_xticklabels([str(x) for x in x_ticks])
# ax2.xticks(x_ticks)

# Adjust the spacing between subplots
plt.subplots_adjust(wspace=0.4)
# plt.gca().set_facecolor('none')
plt.savefig('../random_policy_1.pdf', transparent=True)
plt.show()


==> image/plot/test.py <==
import matplotlib.pyplot as plt
import numpy as np

# Generate some sample data
x = np.linspace(0, 10, 100)
y1 = np.sin(x)
y2 = np.cos(x)

# Create the figure with two subplots
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 6))

# Plot the first subplot on the left
ax1.plot(x, y1, label='Sine')
ax1.legend()
ax1.set_title('Sine Plot')
ax1.set_xlabel('X')
ax1.set_ylabel('Y')

# Plot the second subplot on the right
ax2.plot(x, y2, label='Cosine')
ax2.legend()
ax2.set_title('Cosine Plot')
ax2.set_xlabel('X')
ax2.set_ylabel('Y')

# Adjust the spacing between subplots
plt.subplots_adjust(wspace=0.4)

plt.show()


